Space and Chaos-Expansion Galerkin POD Low-order Discretization of PDEs for Uncertainty Quantification

The quantification of multivariate uncertainties in partial differential equations can easily exceed any computing capacity unless proper measures are taken to reduce the complexity of the model. In this work, we propose a multidimensional Galerkin Proper Orthogonal Decomposition that optimally reduces each dimension of a tensorized product space. We provide the analytical framework and results that define and quantify the low-dimensional approximation. We illustrate its application for uncertainty modeling with Polynomial Chaos Expansions and show its efficiency in a numerical example.

==> pics/exppics.py <==
import os

tikxdict = {'y-sol-plot': dict(fh='5cm', fw='1.8cm'),
            'expy-error-plot': dict(fh='5cm', fw='1.8cm')}
defstex = 'def'  # add a .tex file with definitions or modify def.tex

preamblestr = (
    '\\documentclass[tikz]{standalone}' +
    '\n\\usepackage{pgfplots}' +
    '\n\\usepackage{amssymb}' +
    '\n\\pgfplotsset{compat=newest}' +
    '\n\\pgfplotsset{plot coordinates/math parser=false}' +
    '\n\\begin{document}' +
    '\n%\\input{' + defstex + '}' +
    '\n\\pgfplotsset{hide scale/.style={'
    '\n/pgfplots/xtick scale label code/.code={},'
    '\n/pgfplots/ytick scale label code/.code={}}}'
    '\n\\newlength\\figureheight' +
    '\n\\newlength\\figurewidth'
    )

for figname, figinfo in tikxdict.items():
    curstring = (
        '\n\\setlength\\figureheight{{{0}}}'.format(figinfo['fh']) +
        '\n\\setlength\\figurewidth{{{0}}}'.format(figinfo['fw']) +
        '\n\\pgfplotsset{footnotesize}' +
        '\n{{\\input{{{0}.tikz}}}}'.format(figname) +
        '\n\\end{document}'
        )
    tmptexfile = open('exptikz.tex', 'w')
    tmptexfile.write(preamblestr + curstring)
    tmptexfile.close()

    # os.system("cp " + tikxlist[indx] + " pgfpictoexp.tex")
    os.system("pdflatex -interaction=nonstopmode exptikz.tex")
    os.system("mv exptikz.pdf " + figname + '.pdf')

